A Cohesive Deep Drilling Field Strategy for LSST Cosmology

The Vera C. Rubin Observatory Legacy Survey of Space and Time (LSST) will image billions of astronomical objects in the wide-fast-deep primary survey and in a set of minisurveys including intensive observations of a group of deep drilling fields (DDFs). The DDFs are a critical piece of three key aspects of the LSST Dark Energy Science Collaboration (DESC) cosmological measurements: they provide a required calibration for photometric redshifts and weak gravitational lensing measurements and they directly contribute to cosmological constraints from the most distant type Ia supernovae. We present a set of cohesive DDF strategies fulfilling science requirements relevant to DESC and following the guidelines of the Survey Cadence Optimization Committee. We propose a method to estimate the observing strategy parameters and we perform simulations of the corresponding surveys. We define a set of metrics for each of the science case to assess the performance of the proposed observing strategies. We show that the most promising results are achieved with deep rolling surveys characterized by two sets of fields: ultradeep fields (z<1.1) observed at a high cadence with a large number of visits over a limited number of seasons; deep fields (z<0.7), observed with a cadence of ~3 nights for ten years. These encouraging results should be confirmed with realistic simulations using the LSST scheduler. A DDF budget of ~8.5% is required to design observing strategies satisfying all the cosmological requirements. A lower DDF budget lead to surveys that either do not fulfill photo-z/WL requirements or are not optimal for SNe Ia cosmology.

==> desc-tex/test/make_publication_list.py <==
"""
Parse the LSST DESC bibtex file and write out the publication list as an html snippet, for inclusion on the public website.
"""

from __future__ import print_function
import bibtexparser

# ======================================================================

def lookup_journal(tex):
    """
    Return the name or acronym of the journal, given its tex macro.
    """
    plaintext = tex.replace('\\','')
    lookup = {'apj':'ApJ', 'apjs':'ApJS', 'aj':'AJ', 'mnras':'MNRAS', 'nature':'Nature', 'aap':'A&amp;A', 'pasp':'PASP', 'jcap':'JCAP'}
    try:
        journal = lookup[plaintext]
    except:
        journal = plaintext
    return journal

# ----------------------------------------------------------------------

def html_for(entry):
    """
    Return a single line of HTML displaying the bibtex entry provided, either to stdout or a file provided.
    """
    # First make the authorlist:
    names = entry['author'].replace('\n',' ').replace('{','').replace('}','').replace('~',' ').replace('\\','').replace("'",'').split(' and ')
    separator = ', '
    authorlist = separator.join(names)

    # Clean up the title:
    title = entry['title'].replace('{','').replace('}','')

    # Now get the journal details:
    journal = lookup_journal(entry['journal'])
    try:
        details = separator.join(['('+entry['year']+')', journal, entry['volume'], entry['pages']])+'.'
    except:
        details = separator.join(['('+entry['year']+')', journal])+'.'

    # And now the URLs:
    ADSurl = entry['adsurl']
    PDFurl = "https://arxiv.org/pdf/"+entry['eprint']
    bibcode = ADSurl.split('/')[-1]
    BIBurl = "http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode="+bibcode+"&amp;data_type=BIBTEX&amp;db_key=AST&amp;nocookieset=1"

    # Compose the single line string:
    line = '<li style="margin-bottom: 10px;">'+authorlist+' <em>"'+title+'"</em> '+details
    line += ' (<a href="'+ADSurl+'">ADS</a>, <a href="'+PDFurl+'">PDF</a>, <a href="'+BIBurl+'">bibtex</a>)'+'</li>'

    return line


# ======================================================================

if __name__ == '__main__':

    with open('../bib/lsstdesc.bib') as bibtex_file:
        db = bibtexparser.bparser.BibTexParser(common_strings=True).parse_file(bibtex_file)

    # Loop over the list of bibtex entries:
    print()
    for entry in db.entries:
        print(html_for(entry))
        print()

# ======================================================================


==> main.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "<!-- ![](./header.png) -->\n",
    "<img src=\"./header.png\",width=100%>"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Write Title Here\n",
    "\n",
    "*A. N. Author*\n",
    "\n",
    "Write abstract here."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Introduction\n",
    "============\n",
    "\n",
    "Write your introduction here!"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Method\n",
    "======\n",
    "\n",
    "Write about your methods here! Or change the sections to whatever you want!"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Results\n",
    "=======\n",
    "\n",
    "Write about your results here! Or don't!"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Conclusions\n",
    "===========\n",
    "\n",
    "Write about your conclusions here. You have drawn some, right?"
   ]
  }
 ],
 "metadata": {
  "anaconda-cloud": {},
  "kernelspec": {
   "display_name": "Python [default]",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}

